SCLib: A Practical and Lightweight Defense against Component Hijacking in Android Applications

Cross-app collaboration via inter-component communication is a fundamental mechanism on Android. Although it brings the benefits such as functionality reuse and data sharing, a threat called component hijacking is also introduced. By hijacking a vulnerable component in victim apps, an attack app can escalate its privilege for operations originally prohibited. Many prior studies have been performed to understand and mitigate this issue, but no defense is being deployed in the wild, largely due to the deployment difficulties and performance concerns. In this paper we present SCLib, a secure component library that performs in-app mandatory access control on behalf of app components. It does not require firmware modification or app repackaging as in previous works. The library-based nature also makes SCLib more accessible to app developers, and enables them produce secure components in the first place over fragmented Android devices. As a proof of concept, we design six mandatory policies and overcome unique implementation challenges to mitigate attacks originated from both system weaknesses and common developer mistakes. Our evaluation using ten high-profile open source apps shows that SCLib can protect their 35 risky components with negligible code footprint (less than 0.3% stub code) and nearly no slowdown to normal intra-app communications. The worst-case performance overhead to stop attacks is about 5%.

==> attackterm.java <==
Intent it = new Intent();
it.setClassName("jackpal.androidterm",              "jackpal.androidterm.RemoteInterface");
it.setAction("jackpal.androidterm.RUN_SCRIPT");
it.putExtra("jackpal.androidterm.iInitialCommand",  "cp -r /data/data/jackpal.androidterm /sdcard");


==> entryprovider.java <==
public Cursor query(Uri uri, String[] projection, String where, String[] whereArgs, String order) {
+   if (!SecProvider.query(this, uri, projection, where, whereArgs, order))
+       return null;
    // Original code
}


==> entryreceiver.java <==
public void onReceive(Context cxt, Intent intent) {
+   if (!SecReceiver.receive(cxt, intent))
+       return;
    // Original code
}


==> entryservice.java <==
public class RemoteService extends Service {
    public IBinder onBind(Intent intent) {
+       if (!SecService.bind(this, intent))
+           return null;
        return mBinder;
    }
    private final IRemoteService.Stub mBinder = new IRemoteService.Stub() {
        public int getPid() {
+           if (!SecService.rpc(this,"getPid",null))
+               return null;
            return Process.myPid();
        }
    };
}


==> gosms.java <==
public void onStart(Intent intent, int startId) {
    String num = intent.getStringExtra("phone");
    String text = getRandomString(8);
    SmsManager SM = SmsManager.getDefault();

+   if (!SecSink.check(this, "sendTextMessage", new Object[]{num, null, text, null, null}))
+       return;
    SM.sendTextMessage(num, null, text, null, null);
}


==> termemulator.java <==
public class RemoteInterface extends Activity {

    protected void onCreate(Bundle savedState) {
        super.onCreate(savedState);

+       if (!SecActivity.create(this, getIntent()))
+       {   finish();    return;    }

        // Original code
    }

    // Rest of code that will execute commands or
    // open a command window depending on the
    // incoming Intent action.
}

